4D Einstein-Lovelock black holes: Hierarchy of orders in curvature

The Einstein-Lovelock theory contains an infinite series of corrections to the Einstein term with an increasing power of the curvature. It is well-known that for large black holes the lowest (Gauss-Bonnet) term is the dominant one, while for smaller black holes higher curvature corrections become important. We will show that if one is limited by positive values of the coupling constants, then the dynamical instability of black holes serves as an effective cut-off of influence of higher curvature corrections in the 4D Einstein-Lovelock approach: the higher is the order of the Lovelock term, the smaller is the maximal value of the coupling constant allowing for stability, so that effectively only a first few orders can deform the observable values seemingly. For negative values of coupling constants this is not so, and, despite some suppression of higher order terms also occurs due to the decreasing threshold values of the coupling constant, this does not lead to an noticeable opportunity to neglect higher order corrections. In the case a lot of orders of Lovelock theory are taken into account, so that the black-hole solution depends on a great number of coupling constants, we propose a compact description of it in terms of only two or three parameters encoding all the observable values.

==> anc/4DLovelockparametrization.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     27855,        716]
NotebookOptionsPosition[     26995,        684]
NotebookOutlinePosition[     27368,        700]
CellTagsIndexPosition[     27325,        697]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Order", " ", "of", " ", "the", " ", "continued", " ", "fraction"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"order", "=", "4"}], ";"}]}]], "Input",
 InitializationCell->False,
 CellChangeTimes->{{3.7795487026432486`*^9, 3.779548739676367*^9}, {
   3.779548771780203*^9, 3.7795487872090855`*^9}, {3.7795505141718616`*^9, 
   3.7795505182430944`*^9}, {3.7805026940898037`*^9, 3.7805026942078104`*^9}, 
   3.7865491891626263`*^9, {3.7867757017851067`*^9, 3.7867757124897184`*^9}, {
   3.7868058231909523`*^9, 3.7868058294353094`*^9}, {3.7959548609326525`*^9, 
   3.795954863713812*^9}, 3.7959563043582115`*^9, {3.7959573344301286`*^9, 
   3.7959573353811827`*^9}, {3.79750139406103*^9, 3.797501417032344*^9}, {
   3.797501526776621*^9, 3.797501526805622*^9}, {3.797501584934947*^9, 
   3.7975015849979506`*^9}, 3.797502011022318*^9, {3.7975024776970105`*^9, 
   3.7975025199614277`*^9}, 3.7975037092914534`*^9, 3.797504224187904*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"All", " ", "Lovelock", " ", "terms", " ", "here"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"W", "[", "\[Psi]_", "]"}], "=", 
    RowBox[{"\[Psi]", "+", 
     RowBox[{"\[Alpha]2", " ", 
      RowBox[{"\[Psi]", "^", "2"}]}], "+", 
     RowBox[{"\[Alpha]3", " ", 
      RowBox[{"\[Psi]", "^", "3"}]}], "+", 
     RowBox[{"\[Alpha]4", " ", 
      RowBox[{"\[Psi]", "^", "4"}]}], "+", 
     RowBox[{"\[Alpha]5", " ", 
      RowBox[{"\[Psi]", "^", "5"}]}], "+", 
     RowBox[{"\[Alpha]6", " ", 
      RowBox[{"\[Psi]", "^", "6"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7964729212345953`*^9, 3.796472945799*^9}, {
  3.7975014383615637`*^9, 3.7975014389265957`*^9}, {3.79750148217307*^9, 
  3.7975015156689854`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LovelockEq", "=", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{"\[Psi]", "[", "r0", "]"}], "]"}], "==", 
    FractionBox[
     RowBox[{"2", "M"}], 
     RowBox[{"r0", "^", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LovelockSol", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"LovelockEq", ",", "M"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "r0", "]"}], "\[Rule]", 
         FractionBox["1", 
          RowBox[{"r0", "^", "2"}]]}]}], "//", "First"}], "//", "Simplify"}], 
     ",", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "r0", "]"}], "\[Rule]", 
      FractionBox["1", 
       RowBox[{"r0", "^", "2"}]]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"LovelockSol", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"LovelockSol", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"LovelockEq", ",", 
              RowBox[{"{", 
               RowBox[{"r0", ",", "i"}], "}"}]}], "]"}], ",", 
            RowBox[{
             SuperscriptBox["\[Psi]", 
              TagBox[
               RowBox[{"(", "i", ")"}],
               Derivative],
              MultilineFunction->None], "[", "r0", "]"}]}], "]"}], "/.", 
          "LovelockSol"}], "//", "First"}], "//", "Simplify"}]}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "order"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7959558768457594`*^9, 3.795955950492972*^9}, {
  3.7959559867630463`*^9, 3.7959560161697283`*^9}, {3.79595605361487*^9, 
  3.795956122054785*^9}, {3.79595616148704*^9, 3.795956188012557*^9}, {
  3.7975014268199034`*^9, 3.797501432068204*^9}, {3.7975015560712967`*^9, 
  3.7975015576663876`*^9}, {3.7975016394280643`*^9, 3.797501800325267*^9}, {
  3.797501864126916*^9, 3.797501914414792*^9}, {3.7975019667827873`*^9, 
  3.7975019706940117`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fLovelock", "[", "r_", "]"}], "=", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"r", "^", "2"}], 
     RowBox[{"\[Psi]", "[", "r", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Aa", "[", "x_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["1", "x"], 
     RowBox[{"fLovelock", "[", 
      FractionBox["r0", 
       RowBox[{"1", "-", "x"}]], "]"}]}], "]"}]}], ";", 
  RowBox[{"ACoeffList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"2", "M"}], "-", "r0"}], "r0"]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CFG", "[", 
    RowBox[{"v_List", ",", "x_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "v", "]"}], "==", "0"}], ",", "1", ",", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "x"}], ")"}], "/", 
       RowBox[{"CFG", "[", 
        RowBox[{
         RowBox[{"Rest", "[", "v", "]"}], ",", "x"}], "]"}]}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Approximant", "[", 
    RowBox[{
     RowBox[{"v_List", "/;", 
      RowBox[{
       RowBox[{"Length", "[", "v", "]"}], ">", "2"}]}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-", 
       RowBox[{"v", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"v", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ")"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "^", "3"}], "/", 
      RowBox[{"CFG", "[", 
       RowBox[{
        RowBox[{"Rest", "[", 
         RowBox[{"Rest", "[", 
          RowBox[{"Rest", "[", "v", "]"}], "]"}], "]"}], ",", "x"}], 
       "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ap", "[", "x_", "]"}], "=", 
   RowBox[{"Approximant", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "\[Epsilon]", "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"a", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "]"}], ",",
      "x"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"CFL", "=", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Aa", "[", "x", "]"}], "-", 
              RowBox[{"Ap", "[", "x", "]"}]}], ")"}], "x"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}], ",", "x"}],
         "]"}], "//", "Rest"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"slv", "=", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"CFL", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], "/.", 
              "ACoeffList"}], ",", 
             RowBox[{"a", "[", "i", "]"}]}], "]"}], "//", "First"}]}], "}"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"ACoeffList", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "slv", "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{"a", "[", "i", "]"}], "\[Rule]", "0"}], ",", 
            RowBox[{"slv", "//", "First"}]}], "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "order"}], "}"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7975021556975927`*^9, 3.7975021647901134`*^9}, {
  3.797503474043998*^9, 3.7975034850846295`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Explicit", " ", "form", " ", "for", " ", "the", " ", "coefficients"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CoeffList", "=", 
    RowBox[{
     RowBox[{"ACoeffList", "/.", "LovelockSol"}], "//", "Simplify"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.779551190730559*^9, 3.7795512069554873`*^9}, {
  3.7795512776025276`*^9, 3.7795512918763437`*^9}, {3.795956222416525*^9, 
  3.79595622564771*^9}, {3.7975024045698276`*^9, 3.797502413717351*^9}, {
  3.797504228579155*^9, 3.797504242116929*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Returns", " ", "analytic", " ", "approximation", " ", "of", " ", "the", 
    " ", "order", " ", "o"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GetApproximation", "[", 
     RowBox[{
      RowBox[{"o_Integer", "/;", 
       RowBox[{"0", "<", "o", "\[LessEqual]", "order"}]}], ",", "r_Symbol"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["r0", "r"]}], ")"}], 
        RowBox[{"Ap", "[", 
         RowBox[{"1", "-", 
          FractionBox["r0", "r"]}], "]"}]}], "/.", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"o", "+", "1"}], "]"}], "\[Rule]", "0"}]}], "/.", 
      "CoeffList"}], "//", "Together"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7975026113266535`*^9, 3.7975026916102457`*^9}, {
  3.797503548888279*^9, 3.79750359174973*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Example", " ", "of", " ", "an", " ", "approximated", " ", "function"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fappr", "[", "r_", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"approxorder", "=", "order"}], ",", 
       RowBox[{"r0", "=", "1"}], ",", 
       RowBox[{"\[Alpha]2", "=", 
        RowBox[{
         RowBox[{"-", "12"}], "/", "100"}]}], ",", 
       RowBox[{"\[Alpha]3", "=", 
        RowBox[{
         RowBox[{"-", "11"}], "/", "1000"}]}], ",", 
       RowBox[{"\[Alpha]4", "=", 
        RowBox[{"9", "/", "1000"}]}], ",", 
       RowBox[{"\[Alpha]5", "=", 
        RowBox[{"2", "/", "1000"}]}], ",", 
       RowBox[{"\[Alpha]6", "=", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "1000"}]}]}], "}"}], ",", 
     RowBox[{"GetApproximation", "[", 
      RowBox[{"approxorder", ",", "r"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7975027097122808`*^9, 3.7975029002031765`*^9}, 
   3.7975033384502425`*^9, {3.7975042485912995`*^9, 3.7975042601099586`*^9}, {
   3.797666710703123*^9, 3.797666738285701*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "668524470345644084396814129501376"}], "-", 
      RowBox[{"71464297094840223384889126244483", " ", "r"}], "+", 
      RowBox[{"15584690062764065668057080736931801", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"44824435133803709968256776027739261", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"38423647245881250625257415728659000", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"16921746016529630638964397156803809", "-", 
      RowBox[{"49473696450555341293912923330907000", " ", "r"}], "+", 
      RowBox[{"38423647245881250625257415728659000", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7975035275460587`*^9, 3.797504295404977*^9, 
  3.7976667398617907`*^9, 3.7976668507031307`*^9, 3.8033072703265085`*^9, 
  3.803307485362808*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"fappr", "[", "r", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", "\"\<f(r)\>\""}], 
      "}"}]}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.3"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.7975029285767994`*^9, 3.797503040526202*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0H0403sfB/A1FHnWGkaFX/JQpIRIPt/c5KEkNSWpVKR0cBQ6t/uMIpIM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      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
     "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", TraditionalForm], 
     FormBox["\"f(r)\"", TraditionalForm]},
   AxesOrigin->{0, 0},
   PlotRange->{All, All},
   PlotRangeClipping->True,
   PlotRangePadding->{Automatic, Automatic}],
  StripOnInput->False,
  Magnification->1.3 Inherited]], "Output",
 CellChangeTimes->{3.79750352757306*^9, 3.797504295430979*^9, 
  3.7976667606429796`*^9, 3.797666850792136*^9, 3.8033072709175425`*^9, 
  3.80330748539081*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fGB", "[", "r_", "]"}], "=", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r0", "2"], "+", "\[Alpha]2"}], ")"}]}], 
      RowBox[{"r", " ", "r0", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", "\[Alpha]2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r0", "2"], "+", "\[Alpha]2"}], ")"}]}], 
            RowBox[{
             SuperscriptBox["r", "3"], " ", "r0"}]]}]]}], ")"}]}]]}]}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Approximation", " ", "for", " ", "the", " ", "same", " ", "4", "D", " ", 
     "Gauss"}], "-", 
    RowBox[{"Bonnet", " ", "black", " ", "hole"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fGBappr", "[", "r_", "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"approxorder", "=", "order"}], ",", 
        RowBox[{"\[Alpha]3", "=", "0"}], ",", 
        RowBox[{"\[Alpha]4", "=", "0"}], ",", 
        RowBox[{"\[Alpha]5", "=", "0"}], ",", 
        RowBox[{"\[Alpha]6", "=", "0"}]}], "}"}], ",", 
      RowBox[{"GetApproximation", "[", 
       RowBox[{"approxorder", ",", "r"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Difference", " ", "between", " ", "the", " ", "accurate", " ", "and", " ",
     "approximate", " ", "metric", " ", "functions"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r0", "=", "1"}], ",", 
      RowBox[{"\[Alpha]2", "=", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"fGB", "[", "r", "]"}], "-", 
       RowBox[{"fGBappr", "[", "r", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r0", ",", 
        RowBox[{"5", "r0"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
         "\"\<\[CapitalDelta]f(r)\>\""}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.3"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.7975030684137974`*^9, 3.7975031577739086`*^9}, {
   3.797503264378006*^9, 3.7975033337889757`*^9}, 3.79750363562324*^9, {
   3.7975043611407375`*^9, 3.7975043614037523`*^9}, {3.8033074023710613`*^9, 
   3.803307447781659*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd1nk8VF8UAPCRXcJPUihrhEbJkv2dobFlacwjS4VsLcha0WIpQiFbImJK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      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
     "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", TraditionalForm], 
     FormBox["\"\[CapitalDelta]f(r)\"", TraditionalForm]},
   AxesOrigin->{0, 0},
   PlotRange->{All, All},
   PlotRangeClipping->True,
   PlotRangePadding->{Automatic, Automatic}],
  StripOnInput->False,
  Magnification->1.3 Inherited]], "Output",
 CellChangeTimes->{3.797503527915079*^9, 3.797503636946316*^9, 
  3.797504295517984*^9, 3.797666851257162*^9, 3.8033072713165655`*^9, 
  3.8033074854738145`*^9}]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1212, 709},
WindowMargins->{{47, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1005, 18, 52, "Input",
 InitializationCell->False],
Cell[1553, 40, 801, 21, 52, "Input"],
Cell[2357, 63, 2100, 58, 105, "Input"],
Cell[4460, 123, 4566, 144, 268, "Input"],
Cell[9029, 269, 578, 14, 52, "Input"],
Cell[9610, 285, 949, 28, 67, "Input"],
Cell[CellGroupData[{
Cell[10584, 317, 1166, 31, 52, "Input"],
Cell[11753, 350, 1118, 27, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12908, 382, 673, 19, 31, "Input"],
Cell[13584, 403, 3729, 69, 312, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17350, 477, 2911, 84, 224, "Input"],
Cell[20264, 563, 6715, 118, 301, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

